SMaSH: A Benchmarking Toolkit for Human Genome Variant Calling

Motivation: Computational methods are essential to extract actionable information from raw sequencing data, and to thus fulfill the promise of next-generation sequencing technology. Unfortunately, computational tools developed to call variants from human sequencing data disagree on many of their predictions, and current methods to evaluate accuracy and computational performance are ad-hoc and incomplete. Agreement on benchmarking variant calling methods would stimulate development of genomic processing tools and facilitate communication among researchers. Results: We propose SMaSH, a benchmarking methodology for evaluating human genome variant calling algorithms. We generate synthetic datasets, organize and interpret a wide range of existing benchmarking data for real genomes, and propose a set of accuracy and computational performance metrics for evaluating variant calling methods on this benchmarking data. Moreover, we illustrate the utility of SMaSH to evaluate the performance of some leading single nucleotide polymorphism (SNP), indel, and structural variant calling algorithms. Availability: We provide free and open access online to the SMaSH toolkit, along with detailed documentation, at smash.cs.berkeley.edu.

==> arxiv/compile_latex.sh <==
#!/bin/bash
#!/bin/bash
if [ $# = "1" ]
then
  pdflatex benchmarking.tex
  bibtex benchmarking.aux
  bibtex appendix.aux
  pdflatex benchmarking.tex
  pdflatex benchmarking.tex
else
  pdflatex benchmarking.tex
fi



==> compile_latex.sh <==
#!/bin/bash
#!/bin/bash
if [ $# = "1" ]
then
  pdflatex benchmarking.tex
  bibtex benchmarking.aux
  bibtex appendix.aux
  pdflatex benchmarking.tex
  pdflatex benchmarking.tex
else
  pdflatex benchmarking.tex
fi


